Total cross sections of $e\gamma\to e X\bar{X}$ processes with $X=\mu,\gamma, e$ via multiloop methods

Using modern multiloop calculation methods, we derive the analytical expressions for the total cross sections of the processes $e^-\gamma \to e^-X\bar{X}$ with $X=\mu,\,\gamma$ or $e$ at arbitrary energies. For the first two processes our results are expressed via classical polylogarithms. The cross section of $e^-\gamma \to e^-e^-e^+$ is represented as a one-fold integral of complete elliptic integral $\mathrm{K}$ and logarithms. Using our results, we calculate the threshold and high-energy asymptotics and compare them with available results.

==> anc/CDEfunctions.m <==
"Expression for functions \!\(\*SubscriptBox[\(C\), \
\(3\)]\),\!\(\*SubscriptBox[\(D\), \(3\)]\) and \!\(\*SubscriptBox[\(E\), \
\(3\)]\) in terms of \!\(\*SubscriptBox[\(Li\), \(3\)]\) as follows \
{\!\(\*SubscriptBox[\(C\), \(3\)]\),\!\(\*SubscriptBox[\(D\), \
\(3\)]\),\!\(\*SubscriptBox[\(E\), \(3\)]\)}"
{Subscript[C, 3] -> (2*Pi^2*ArcTanh[y])/9 + 2*ArcTanh[y]^3 + 
   (16*ArcTan[Sqrt[3]*y]*Im[PolyLog[2, (-I)/Sqrt[3]]])/5 + 
   (4*Pi*ArcTan[Sqrt[3]*y]*Log[2])/3 - 2*ArcTanh[y]*Log[2]^2 - 
   (4*Pi*ArcTan[Sqrt[3]*y]*Log[3])/15 + ArcTanh[y]*Log[4]*Log[s] + 
   (2*Pi*ArcTan[Sqrt[3]*y]*Log[(3 + s)/4])/3 - 2*ArcTanh[y]*Log[2]*
    Log[(3 + s)/4] + ArcTanh[y]*Log[s]*Log[(3 + s)/4] - 
   (ArcTanh[y]*Log[(3 + s)/4]^2)/2 + Log[s]*PolyLog[2, (1 - y)/2] - 
   Log[s]*PolyLog[2, (1 + y)/2] + 2*PolyLog[3, (1 - y)/2] - 
   2*PolyLog[3, (1 + y)/2] - 
   2*Re[-PolyLog[3, 1 - (-1)^(1/3)/q] + PolyLog[3, 1 - (-1)^(1/3)*q]] + 
   4*Re[PolyLog[3, ((-1)^(1/3)*(1 - I*Sqrt[3]*y))/2] - 
      PolyLog[3, ((-1)^(1/3)*(1 + I*Sqrt[3]*y))/2]], 
 Subscript[D, 3] -> (Pi^2*ArcTanh[y])/6 - 2*ArcTan[Sqrt[3]*y]^2*ArcTanh[y] + 
   (2*ArcTanh[y]^3)/3 - (8*ArcTan[Sqrt[3]*y]*Im[PolyLog[2, (-I)/Sqrt[3]]])/
    5 + (7*Pi*ArcTan[Sqrt[3]*y]*Log[3])/15 - (ArcTanh[y]*Log[3]^2)/2 + 
   (Pi*ArcTan[Sqrt[3]*y]*Log[s])/3 + ArcTanh[y]*Log[3]*Log[s] + 
   (ArcTanh[y]*Log[s]^2)/2 - Log[s]*Re[-PolyLog[2, (-1)^(1/3)/q] + 
      PolyLog[2, (-1)^(1/3)*q]] + 
   2*Re[PolyLog[3, ((-1)^(1/6) - I*q)/Sqrt[3]] - 
      PolyLog[3, (-I + (-1)^(1/6)*q)/(Sqrt[3]*q)]] - 
   2*Re[-PolyLog[3, 1 - (-1)^(1/3)/q] + PolyLog[3, 1 - (-1)^(1/3)*q]], 
 Subscript[E, 3] -> -(Pi^2*ArcTanh[y])/9 + (8*ArcTanh[y]^3)/3 - 
   (24*ArcTan[Sqrt[3]*y]*Im[PolyLog[2, (-I)/Sqrt[3]]])/5 + 
   (2*Pi*ArcTan[Sqrt[3]*y]*Log[3])/5 + (2*Pi*ArcTan[Sqrt[3]*y]*Log[s])/3 + 
   ArcTanh[y]*Log[4]*Log[s] + ArcTanh[y]*Log[s]*Log[(3 + s)/4] + 
   Log[s]*PolyLog[2, (1 - y)/2] - 2*Log[s]*PolyLog[2, -y] + 
   2*Log[s]*PolyLog[2, y] - Log[s]*PolyLog[2, (1 + y)/2] + 
   2*Re[PolyLog[3, 1 - (-1)^(1/3)/q]] - 
   4*Re[PolyLog[3, (-1)^(2/3)*(-1 + q)]] + 
   4*Re[PolyLog[3, -(((-1)^(2/3)*(-1 + q))/q)]] - 
   2*Re[PolyLog[3, 1 - (-1)^(1/3)*q]] - 
   4*Re[PolyLog[3, ((I + Sqrt[3])*y)/(-I + Sqrt[3]*y)]] + 
   4*Re[PolyLog[3, ((I + Sqrt[3])*y)/(I + Sqrt[3]*y)]]}


==> anc/CSall.m <==
(* ::Package:: *)

CS\[Mu][(s_)?NumericQ, m:_?NumericQ:1/206.768] := 
    If[s > 4, -(((Sqrt[1 - 4/s]*(1302 - 4111*s + 436*s^2))/(108*s) + 
         (2*Pi^2*(-2 + s)*ArcTanh[Sqrt[1 - 4/s]])/s + 
         ((-110 + 504*s - 107*s^2 + 14*s^3)*ArcTanh[Sqrt[1 - 4/s]])/(9*s^2) + 
         (28*(-2 + s)*ArcTanh[Sqrt[1 - 4/s]]^3)/(3*s) + 
         (4*(3 + s)*ArcTanh[Sqrt[1 - 4/s]]*Log[s])/(3*s) - 
         (3*(-2 + s)*ArcTanh[Sqrt[1 - 4/s]]*Log[s]^2)/s - 
         (8*(3 + s)*PolyLog[2, (1 + Sqrt[1 - 4/s])/2])/(3*s) + 
         Log[m^2/((-4 + s)^2*s)]*((Sqrt[1 - 4/s]*(50 - 66*s + 7*s^2))/(9*s) + 
           (8*(1 + s^2)*ArcTanh[Sqrt[1 - 4/s]])/(3*s^2) - 
           (2*(-2 + s)*ArcTanh[Sqrt[1 - 4/s]]*Log[s])/s + 
           (4*(-2 + s)*PolyLog[2, (1 + Sqrt[1 - 4/s])/2])/s) + 
         (32*(1 + s^2)*PolyLog[2, Sqrt[1 - 4/s]])/(3*s^2) - 
         (24*(-2 + s)*PolyLog[3, 1/2 + Sqrt[1 - 4/s]/2])/s + 
         (32*(-2 + s)*PolyLog[3, Sqrt[1 - 4/s]])/s - 
         (16*(-2 + s)*PolyLog[3, (-2*Sqrt[1 - 4/s])/(-1 - Sqrt[1 - 4/s])])/s)/
        s) + (-((Sqrt[1 - 4/s]*(1302 - 4111*s + 436*s^2))/(108*s)) - 
        (2*Pi^2*(-2 + s)*ArcTanh[Sqrt[1 - 4/s]])/s - 
        ((-110 + 504*s - 107*s^2 + 14*s^3)*ArcTanh[Sqrt[1 - 4/s]])/(9*s^2) - 
        (28*(-2 + s)*ArcTanh[Sqrt[1 - 4/s]]^3)/(3*s) - 
        (4*(3 + s)*ArcTanh[Sqrt[1 - 4/s]]*Log[s])/(3*s) + 
        (3*(-2 + s)*ArcTanh[Sqrt[1 - 4/s]]*Log[s]^2)/s - 
        (8*(3 + s)*PolyLog[2, (1 - Sqrt[1 - 4/s])/2])/(3*s) + 
        Log[m^2/((-4 + s)^2*s)]*(-((Sqrt[1 - 4/s]*(50 - 66*s + 7*s^2))/
            (9*s)) - (8*(1 + s^2)*ArcTanh[Sqrt[1 - 4/s]])/(3*s^2) + 
          (2*(-2 + s)*ArcTanh[Sqrt[1 - 4/s]]*Log[s])/s + 
          (4*(-2 + s)*PolyLog[2, (1 - Sqrt[1 - 4/s])/2])/s) + 
        (32*(1 + s^2)*PolyLog[2, -Sqrt[1 - 4/s]])/(3*s^2) - 
        (24*(-2 + s)*PolyLog[3, 1/2 - Sqrt[1 - 4/s]/2])/s + 
        (32*(-2 + s)*PolyLog[3, -Sqrt[1 - 4/s]])/s - 
        (16*(-2 + s)*PolyLog[3, (2*Sqrt[1 - 4/s])/(-1 + Sqrt[1 - 4/s])])/s)/
       s, 0]
 
CS\[Mu] /: CS\[Mu]::usage = "\!\(\*\nStyleBox[\"CS\[Mu]\",\nFontWeight->\"Bol\
d\"]\)\!\(\*\nStyleBox[\"[\",\nFontWeight->\"Bold\"]\)\!\(\*\nStyleBox[\"S\",\
\nFontWeight->\"Bold\"]\)\!\(\*\nStyleBox[\",\",\nFontWeight->\"Bold\"]\)\!\(\
\*\nStyleBox[\"m\",\nFontWeight->\"Bold\"]\)\!\(\*\nStyleBox[\"]\",\nFontWeig\
ht->\"Bold\"]\): Total cross section of \!\(\*SuperscriptBox[\(e\), \
\(-\)]\)\[Gamma]\[LongRightArrow]\!\(\*SuperscriptBox[\(e\), \
\(-\)]\)\!\(\*SuperscriptBox[\(\[Mu]\), \
\(-\)]\)\!\(\*SuperscriptBox[\(\[Mu]\), \(+\)]\) in units \
\!\(\*SuperscriptBox[\(\[Alpha]\), \(3\)]\)/\!\(\*SubsuperscriptBox[\(m\), \
\(\[Mu]\), \(2\)]\) as a function of s/\!\(\*SubsuperscriptBox[\(m\), \
\(\[Mu]\), \(2\)]\) and \!\(\*SubscriptBox[\(m\), \
\(e\)]\)/\!\(\*SubscriptBox[\(m\), \(\[Mu]\)]\).\nCall format: CS\[Mu][S,m], \
where S=s/\!\(\*SubsuperscriptBox[\(m\), \(\[Mu]\), \(2\)]\) is the \
center-of-mass energy squared in units of muon mass \!\(\*SubscriptBox[\(m\), \
\(\[Mu]\)]\), and m=\!\(\*SubscriptBox[\(m\), \
\(e\)]\)/\!\(\*SubscriptBox[\(m\), \(\[Mu]\)]\) is the ratio of electron and \
muon mass (in reality, m\[TildeEqual]1/206.768\[TildeEqual]0.00483633). Note \
that both S and m should be numeric. Note also that the following \
applicability conditions are assumed to hold: m\[LessLess]1 and \
S-4\[GreaterGreater]m."

\[Mu]\[Mu][(s_)?NumericQ, m:_?NumericQ:1/206.768] := 
    If[s > 4, ((-10971 - 2620*(1 - 4/s) + 243*(1 - 4/s)^2)*Sqrt[1 - 4/s])/
       108 - 6*(-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*Log[2]^3 + 
      (4*(-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*
        Log[1 - Sqrt[1 - 4/s]]^3)/3 + 
      Log[4]*((-12*(1 - 4/s)^(3/2)*(-2*Sqrt[1 - 4/s] - 4/s)*
          (2*Sqrt[1 - 4/s] - 4/s))/((-1 + Sqrt[1 - 4/s])^2*
          (1 + Sqrt[1 - 4/s])^2) + (4*(1 - 4/s)^(3/2)*(-2*Sqrt[1 - 4/s] - 
           4/s)*(2*Sqrt[1 - 4/s] - 4/s)*Log[m^2])/((-1 + Sqrt[1 - 4/s])^2*
          (1 + Sqrt[1 - 4/s])^2) - (4*(1 - 4/s)^(3/2)*(-2*Sqrt[1 - 4/s] - 
           4/s)*(2*Sqrt[1 - 4/s] - 4/s)*Log[1 - Sqrt[1 - 4/s]])/
         ((-1 + Sqrt[1 - 4/s])^2*(1 + Sqrt[1 - 4/s])^2)) - 
      ((-75 - 84*(1 - 4/s) - 15*(1 - 4/s)^2 + 2*(1 - 4/s)^3)*
        Log[1 + Sqrt[1 - 4/s]]^2)/12 - (4*(-2*Sqrt[1 - 4/s] - 4/s)*
        (2*Sqrt[1 - 4/s] - 4/s)*Log[1 + Sqrt[1 - 4/s]]^3)/3 + 
      Log[2]^2*((267 - 150*(1 - 4/s) + 51*(1 - 4/s)^2 - 8*(1 - 4/s)^3)/12 + 
        (-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*Log[m^2] + 
        12*(-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*
         Log[1 - Sqrt[1 - 4/s]] + 6*(-2*Sqrt[1 - 4/s] - 4/s)*
         (2*Sqrt[1 - 4/s] - 4/s)*Log[1 + Sqrt[1 - 4/s]] - 
        4*(-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*
         Log[Sqrt[1 - 4/s]]) + Log[1 - Sqrt[1 - 4/s]]^2*
       ((-75 - 84*(1 - 4/s) - 15*(1 - 4/s)^2 + 2*(1 - 4/s)^3)/12 + 
        2*(-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*
         Log[1 + Sqrt[1 - 4/s]] - 2*(-2*Sqrt[1 - 4/s] - 4/s)*
         (2*Sqrt[1 - 4/s] - 4/s)*Log[Sqrt[1 - 4/s]]) + 
      Pi^2*((11 + 162*(1 - 4/s) + 3*(1 - 4/s)^2)/72 + 
        (7*(-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*Log[2])/6 - 
        ((-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*Log[4])/12 - 
        ((-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*Log[m^2])/6 - 
        (-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*
         Log[1 + Sqrt[1 - 4/s]] + (2*(-2*Sqrt[1 - 4/s] - 4/s)*
          (2*Sqrt[1 - 4/s] - 4/s)*Log[Sqrt[1 - 4/s]])/3) - 
      ((-267 + 150*(1 - 4/s) - 51*(1 - 4/s)^2 + 8*(1 - 4/s)^3)*
        PolyLog[2, (1 - Sqrt[1 - 4/s])/2])/6 + 
      Log[2]*(-((-417 + 413*(1 - 4/s) + 1013*(1 - 4/s)^2 - 445*(1 - 4/s)^3 + 
            12*(1 - 4/s)^4)*Sqrt[1 - 4/s])/(6*(-1 + Sqrt[1 - 4/s])^2*
          (1 + Sqrt[1 - 4/s])^2) - 6*(-2*Sqrt[1 - 4/s] - 4/s)*
         (2*Sqrt[1 - 4/s] - 4/s)*Log[1 - Sqrt[1 - 4/s]]^2 + 
        Log[m^2]*((-8*(1 - 4/s)^(3/2)*(-2*Sqrt[1 - 4/s] - 4/s)*
            (2*Sqrt[1 - 4/s] - 4/s))/((-1 + Sqrt[1 - 4/s])^2*
            (1 + Sqrt[1 - 4/s])^2) - 2*(-2*Sqrt[1 - 4/s] - 4/s)*
           (2*Sqrt[1 - 4/s] - 4/s)*Log[1 - Sqrt[1 - 4/s]]) + 
        ((-139 - 6*(1 - 4/s) - 27*(1 - 4/s)^2 + 4*(1 - 4/s)^3)*
          Log[1 + Sqrt[1 - 4/s]])/4 - (16*(1 - 4/s)^(3/2)*
          (-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*
          Log[Sqrt[1 - 4/s]])/((-1 + Sqrt[1 - 4/s])^2*(1 + Sqrt[1 - 4/s])^
           2) + Log[1 - Sqrt[1 - 4/s]]*((-117 + 552*(1 - 4/s) + 
            96*(1 - 4/s)^(3/2) - 774*(1 - 4/s)^2 - 576*(1 - 4/s)^(5/2) + 
            364*(1 - 4/s)^3 + 96*(1 - 4/s)^(7/2) - 29*(1 - 4/s)^4 + 
            4*(1 - 4/s)^5)/(12*(-1 + Sqrt[1 - 4/s])^2*(1 + Sqrt[1 - 4/s])^
             2) - 12*(-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*
           Log[1 + Sqrt[1 - 4/s]] + 8*(-2*Sqrt[1 - 4/s] - 4/s)*
           (2*Sqrt[1 - 4/s] - 4/s)*Log[Sqrt[1 - 4/s]]) - 
        12*(-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*
         PolyLog[2, (1 - Sqrt[1 - 4/s])/2]) + Log[Sqrt[1 - 4/s]]*
       (-((-417 - 277*(1 - 4/s) + 12*(1 - 4/s)^2)*Sqrt[1 - 4/s])/9 - 
        (8*(1 - 4/s)^(3/2)*(-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*
          Log[(1 + Sqrt[1 - 4/s])/4])/((-1 + Sqrt[1 - 4/s])^2*
          (1 + Sqrt[1 - 4/s])^2) + ((-139 + 272*(1 - 4/s) + 
           48*(1 - 4/s)^(3/2) - 154*(1 - 4/s)^2 - 288*(1 - 4/s)^(5/2) + 
           52*(1 - 4/s)^3 + 48*(1 - 4/s)^(7/2) - 35*(1 - 4/s)^4 + 
           4*(1 - 4/s)^5)*Log[1 + Sqrt[1 - 4/s]])/(6*(-1 + Sqrt[1 - 4/s])^2*
          (1 + Sqrt[1 - 4/s])^2) + 2*(-2*Sqrt[1 - 4/s] - 4/s)*
         (2*Sqrt[1 - 4/s] - 4/s)*Log[1 + Sqrt[1 - 4/s]]^2 - 
        8*(-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*
         PolyLog[2, (1 - Sqrt[1 - 4/s])/2]) + 
      Log[m^2]*(((-417 - 277*(1 - 4/s) + 12*(1 - 4/s)^2)*Sqrt[1 - 4/s])/36 + 
        ((-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*
          Log[1 - Sqrt[1 - 4/s]]^2)/2 - 
        ((-139 - 6*(1 - 4/s) - 27*(1 - 4/s)^2 + 4*(1 - 4/s)^3)*
          Log[1 + Sqrt[1 - 4/s]])/24 - ((-2*Sqrt[1 - 4/s] - 4/s)*
          (2*Sqrt[1 - 4/s] - 4/s)*Log[1 + Sqrt[1 - 4/s]]^2)/2 + 
        Log[1 - Sqrt[1 - 4/s]]*((-139 - 6*(1 - 4/s) - 27*(1 - 4/s)^2 + 
            4*(1 - 4/s)^3)/24 + (-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 
            4/s)*Log[1 + Sqrt[1 - 4/s]]) + 2*(-2*Sqrt[1 - 4/s] - 4/s)*
         (2*Sqrt[1 - 4/s] - 4/s)*PolyLog[2, (1 - Sqrt[1 - 4/s])/2]) + 
      Log[1 + Sqrt[1 - 4/s]]*((663 - 834*Sqrt[1 - 4/s] - 585*(1 - 4/s) - 
          554*(1 - 4/s)^(3/2) + 69*(1 - 4/s)^2 + 24*(1 - 4/s)^(5/2) - 
          11*(1 - 4/s)^3)/24 + 6*(-2*Sqrt[1 - 4/s] - 4/s)*
         (2*Sqrt[1 - 4/s] - 4/s)*PolyLog[2, (1 - Sqrt[1 - 4/s])/2]) + 
      Log[1 - Sqrt[1 - 4/s]]*((-663 - 834*Sqrt[1 - 4/s] + 585*(1 - 4/s) - 
          554*(1 - 4/s)^(3/2) - 69*(1 - 4/s)^2 + 24*(1 - 4/s)^(5/2) + 
          11*(1 - 4/s)^3)/24 - ((-267 + 150*(1 - 4/s) - 51*(1 - 4/s)^2 + 
           8*(1 - 4/s)^3)*Log[1 + Sqrt[1 - 4/s]])/12 + 
        4*(-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*
         Log[1 + Sqrt[1 - 4/s]]^2 - 4*(-2*Sqrt[1 - 4/s] - 4/s)*
         (2*Sqrt[1 - 4/s] - 4/s)*Log[1 + Sqrt[1 - 4/s]]*Log[Sqrt[1 - 4/s]] + 
        6*(-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*
         PolyLog[2, (1 - Sqrt[1 - 4/s])/2]) + 
      ((-139 - 6*(1 - 4/s) - 27*(1 - 4/s)^2 + 4*(1 - 4/s)^3)*
        PolyLog[2, 1 - Sqrt[1 - 4/s]])/6 + 
      ((-139 - 6*(1 - 4/s) - 27*(1 - 4/s)^2 + 4*(1 - 4/s)^3)*
        PolyLog[2, -Sqrt[1 - 4/s]])/6 - 6*(-2*Sqrt[1 - 4/s] - 4/s)*
       (2*Sqrt[1 - 4/s] - 4/s)*PolyLog[3, (1 - Sqrt[1 - 4/s])/2] + 
      6*(-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*
       PolyLog[3, (1 + Sqrt[1 - 4/s])/2] + 8*(-2*Sqrt[1 - 4/s] - 4/s)*
       (2*Sqrt[1 - 4/s] - 4/s)*PolyLog[3, -Sqrt[1 - 4/s]] - 
      8*(-2*Sqrt[1 - 4/s] - 4/s)*(2*Sqrt[1 - 4/s] - 4/s)*
       PolyLog[3, Sqrt[1 - 4/s]] - 4*(-2*Sqrt[1 - 4/s] - 4/s)*
       (2*Sqrt[1 - 4/s] - 4/s)*PolyLog[3, (2*Sqrt[1 - 4/s])/
         (-1 + Sqrt[1 - 4/s])] + 4*(-2*Sqrt[1 - 4/s] - 4/s)*
       (2*Sqrt[1 - 4/s] - 4/s)*PolyLog[3, (2*Sqrt[1 - 4/s])/
         (1 + Sqrt[1 - 4/s])], 0]
 
\[Mu]\[Mu] /: \[Mu]\[Mu]::usage = "\!\(\*\nStyleBox[\"\[Mu]\[Mu]\",\nFontWeig\
ht->\"Bold\"]\): Weighted cross section \
\[LeftAngleBracket]\!\(\*SubsuperscriptBox[\(\[Mu]\), \
\(\*SuperscriptBox[\(\[Mu]\), \(+\)] \*SuperscriptBox[\(\[Mu]\), \(-\)]\), \
\(2\)]\)\[RightAngleBracket] divided by \!\(\*SuperscriptBox[\(\[Alpha]\), \
\(3\)]\) as function of s/\!\(\*SubsuperscriptBox[\(m\), \(\[Mu]\), \(2\)]\) \
and \!\(\*SubscriptBox[\(m\), \(e\)]\)/\!\(\*SubscriptBox[\(m\), \
\(\[Mu]\)]\).\nCall format: \[Mu]\[Mu][S,m] where \
S=s/\!\(\*SubsuperscriptBox[\(m\), \(\[Mu]\), \(2\)]\) is the center-of-mass \
energy squared in units of muon mass \!\(\*SubscriptBox[\(m\), \(\[Mu]\)]\), \
and m=\!\(\*SubscriptBox[\(m\), \(e\)]\)/\!\(\*SubscriptBox[\(m\), \
\(\[Mu]\)]\) is the ratio of electron and muon mass (in reality, \
m\[TildeEqual]1/206.768\[TildeEqual]0.00483633). Note that both S and m \
should be numeric. Note also that the following applicability conditions are \
assumed to hold: m\[LessLess]1 and S-4\[GreaterGreater]m"
 
CS\[Pi][(s_)?NumericQ, m:_?NumericQ:1/270.] := 
    If[s > 4, -(((Sqrt[1 - 4/s]*(-4278 + 7547*s + 208*s^2))/(432*s) + 
         (2*Pi^2*ArcTanh[Sqrt[1 - 4/s]])/s + ((-50 - 756*s - 155*s^2 + 8*s^3)*
           ArcTanh[Sqrt[1 - 4/s]])/(36*s^2) + (28*ArcTanh[Sqrt[1 - 4/s]]^3)/
          (3*s) - ((12 + 6*s + 5*s^2)*ArcTanh[Sqrt[1 - 4/s]]*Log[s])/
          (3*s^2) - (3*ArcTanh[Sqrt[1 - 4/s]]*Log[s]^2)/s + 
         (2*(12 + 6*s + 5*s^2)*PolyLog[2, (1 + Sqrt[1 - 4/s])/2])/(3*s^2) + 
         Log[m^2/((-4 + s)^2*s)]*((Sqrt[1 - 4/s]*(-118 + 87*s + 4*s^2))/
            (36*s) - ((20 + 11*s^2)*ArcTanh[Sqrt[1 - 4/s]])/(6*s^2) - 
           (2*ArcTanh[Sqrt[1 - 4/s]]*Log[s])/s + 
           (4*PolyLog[2, (1 + Sqrt[1 - 4/s])/2])/s) - 
         (2*(20 + 11*s^2)*PolyLog[2, Sqrt[1 - 4/s]])/(3*s^2) - 
         (24*PolyLog[3, 1/2 + Sqrt[1 - 4/s]/2])/s + 
         (32*PolyLog[3, Sqrt[1 - 4/s]])/s - 
         (16*PolyLog[3, (-2*Sqrt[1 - 4/s])/(-1 - Sqrt[1 - 4/s])])/s)/s) + 
      (-((Sqrt[1 - 4/s]*(-4278 + 7547*s + 208*s^2))/(432*s)) - 
        (2*Pi^2*ArcTanh[Sqrt[1 - 4/s]])/s - ((-50 - 756*s - 155*s^2 + 8*s^3)*
          ArcTanh[Sqrt[1 - 4/s]])/(36*s^2) - (28*ArcTanh[Sqrt[1 - 4/s]]^3)/
         (3*s) + ((12 + 6*s + 5*s^2)*ArcTanh[Sqrt[1 - 4/s]]*Log[s])/(3*s^2) + 
        (3*ArcTanh[Sqrt[1 - 4/s]]*Log[s]^2)/s + 
        (2*(12 + 6*s + 5*s^2)*PolyLog[2, (1 - Sqrt[1 - 4/s])/2])/(3*s^2) + 
        Log[m^2/((-4 + s)^2*s)]*(-((Sqrt[1 - 4/s]*(-118 + 87*s + 4*s^2))/
            (36*s)) + ((20 + 11*s^2)*ArcTanh[Sqrt[1 - 4/s]])/(6*s^2) + 
          (2*ArcTanh[Sqrt[1 - 4/s]]*Log[s])/s + 
          (4*PolyLog[2, (1 - Sqrt[1 - 4/s])/2])/s) - 
        (2*(20 + 11*s^2)*PolyLog[2, -Sqrt[1 - 4/s]])/(3*s^2) - 
        (24*PolyLog[3, 1/2 - Sqrt[1 - 4/s]/2])/s + 
        (32*PolyLog[3, -Sqrt[1 - 4/s]])/s - 
        (16*PolyLog[3, (2*Sqrt[1 - 4/s])/(-1 + Sqrt[1 - 4/s])])/s)/s, 0]
 
CS\[Pi] /: CS\[Pi]::usage = "\!\(\*\nStyleBox[\"CS\[Pi]\",\nFontWeight->\"Bol\
d\"]\)\!\(\*\nStyleBox[\"[\",\nFontWeight->\"Bold\"]\)\!\(\*\nStyleBox[\"S\",\
\nFontWeight->\"Bold\"]\)\!\(\*\nStyleBox[\",\",\nFontWeight->\"Bold\"]\)\!\(\
\*\nStyleBox[\"m\",\nFontWeight->\"Bold\"]\)\!\(\*\nStyleBox[\"]\",\nFontWeig\
ht->\"Bold\"]\): Total cross section of \!\(\*SuperscriptBox[\(e\), \
\(-\)]\)\[Gamma]\[LongRightArrow]\!\(\*SuperscriptBox[\(e\), \
\(-\)]\)\!\(\*SuperscriptBox[\(\[Pi]\), \
\(-\)]\)\!\(\*SuperscriptBox[\(\[Pi]\), \(+\)]\) in units \
\!\(\*SuperscriptBox[\(\[Alpha]\), \(3\)]\)/\!\(\*SubsuperscriptBox[\(m\), \
\(\[Pi]\), \(2\)]\) as a function of s/\!\(\*SubsuperscriptBox[\(m\), \
\(\[Pi]\), \(2\)]\) and \!\(\*SubscriptBox[\(m\), \
\(e\)]\)/\!\(\*SubscriptBox[\(m\), \(\[Pi]\)]\).\nCall format: CS\[Pi][S,m], \
where S=s/\!\(\*SubsuperscriptBox[\(m\), \(\[Pi]\), \(2\)]\) is the \
center-of-mass energy squared in units of pion mass \!\(\*SubscriptBox[\(m\), \
\(\[Pi]\)]\), and m=\!\(\*SubscriptBox[\(m\), \
\(e\)]\)/\!\(\*SubscriptBox[\(m\), \(\[Pi]\)]\) is the ratio of electron and \
pion mass (in reality, m\[TildeEqual]1/270\[TildeEqual]0.0037). Note that \
both S and m should be numeric. Note also that the following applicability \
conditions are assumed to hold: m\[LessLess]1 and S-4\[GreaterGreater]m."
 
CS\[Gamma]r[(s_)?NumericQ, (\[Omega]0_)?NumericQ] := 
    If[s > 1, (99 - 459*s + 2629*s^2 + 51*s^3)/(24*(-1 + s)^2*s^2) + 
      ((-36 + 108*s - 161*s^2 - 1061*s^3 - 295*s^4 + 5*s^5)*Log[s])/
       (4*(-1 + s)^3*s^2*(3 + s)) - ((-9 - 28*s - 60*s^2 - 36*s^3 + s^4 + 
         4*s^5)*Log[s]^2)/(2*(-1 + s)^4*(3 + s)) - 
      ((6 + 35*s - 98*s^2 - 44*s^3 + 4*s^4 + s^5)*PolyLog[2, 1 - s])/
       ((-1 + s)^3*s*(3 + s)) + (2*(1 + 5*s)*Log[s]*PolyLog[2, 1 - s])/
       (-1 + s)^3 + (Sqrt[(-1 + s)/(3 + s)]*(-465 + 15*s + 222*s^2 + 62*s^3 + 
         3*s^4 + 3*s^5)*Re[PolyLog[2, ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/
                (3 + s)]))/(1 + Sqrt[(-1 + s)/(3 + s)])] - 
          PolyLog[2, ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/
            (1 - Sqrt[(-1 + s)/(3 + s)])]])/((-1 + s)^4*(3 + s)) - 
      Log[(2*\[Omega]0)/(-1 + s)]*(-((3 - 5*s + 45*s^2 + 5*s^3)/
          ((-1 + s)^2*s^2)) - (2*(-3 + 5*s - 34*s^2 - 86*s^3 - 27*s^4 + s^5)*
          Log[s])/((-1 + s)^3*s^2*(3 + s)) - (2*(-1 - 6*s + s^2)*Log[s]^2)/
         (-1 + s)^3 + (12*Sqrt[(-1 + s)/(3 + s)]*(7 - 30*s - 24*s^2 - 2*s^3 + 
           s^4)*Re[PolyLog[2, ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/(3 + s)]))/
              (1 + Sqrt[(-1 + s)/(3 + s)])] - PolyLog[2, 
             ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/(1 - Sqrt[
                (-1 + s)/(3 + s)])]])/((-1 + s)^4*(3 + s))) + 
      (12*Sqrt[(-1 + s)/(3 + s)]*(14 - 33*s - 27*s^2 - 3*s^3 + s^4)*
        ((2*Pi^2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]])/9 + 
         2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]]^3 + 
         (16*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*
           Im[PolyLog[2, -(I/Sqrt[3])]])/5 + 
         (4*Pi*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*Log[2])/3 - 
         2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[2]^2 - 
         (4*Pi*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*Log[3])/15 + 
         ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[4]*Log[s] + 
         (2*Pi*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*Log[(3 + s)/4])/3 - 
         2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[2]*Log[(3 + s)/4] + 
         ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[s]*Log[(3 + s)/4] - 
         (ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[(3 + s)/4]^2)/2 + 
         Log[s]*PolyLog[2, (1 - Sqrt[(-1 + s)/(3 + s)])/2] - 
         Log[s]*PolyLog[2, (1 + Sqrt[(-1 + s)/(3 + s)])/2] + 
         2*PolyLog[3, (1 - Sqrt[(-1 + s)/(3 + s)])/2] - 
         2*PolyLog[3, (1 + Sqrt[(-1 + s)/(3 + s)])/2] + 
         4*Re[PolyLog[3, ((-1)^(1/3)*(1 - I*Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]))/
              2] - PolyLog[3, ((-1)^(1/3)*(1 + I*Sqrt[3]*Sqrt[(-1 + s)/
                   (3 + s)]))/2]] - 
         2*Re[PolyLog[3, 1 - ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/(3 + s)]))/(1 + 
                Sqrt[(-1 + s)/(3 + s)])] - PolyLog[3, 
             1 - ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/(1 - 
                Sqrt[(-1 + s)/(3 + s)])]]))/((-1 + s)^4*(3 + s)) + 
      (6*(1 + s)*Sqrt[(-1 + s)/(3 + s)]*(-13 - 29*s - 7*s^2 + s^3)*
        ((Pi^2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]])/6 - 
         2*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]^2*
          ArcTanh[Sqrt[(-1 + s)/(3 + s)]] + 
         (2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]]^3)/3 - 
         (8*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*
           Im[PolyLog[2, -(I/Sqrt[3])]])/5 + 
         (7*Pi*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*Log[3])/15 - 
         (ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[3]^2)/2 + 
         (Pi*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*Log[s])/3 + 
         ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[3]*Log[s] + 
         (ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[s]^2)/2 - 
         Log[s]*Re[PolyLog[2, ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/(3 + s)]))/
              (1 + Sqrt[(-1 + s)/(3 + s)])] - PolyLog[2, 
             ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/(1 - Sqrt[
                (-1 + s)/(3 + s)])]] + 
         2*Re[PolyLog[3, ((-1)^(1/6) - (I*(1 - Sqrt[(-1 + s)/(3 + s)]))/
                (1 + Sqrt[(-1 + s)/(3 + s)]))/Sqrt[3]] - 
            PolyLog[3, ((1 + Sqrt[(-1 + s)/(3 + s)])*(-I + 
                ((-1)^(1/6)*(1 - Sqrt[(-1 + s)/(3 + s)]))/(1 + 
                  Sqrt[(-1 + s)/(3 + s)])))/(Sqrt[3]*(1 - Sqrt[(-1 + s)/
                  (3 + s)]))]] - 
         2*Re[PolyLog[3, 1 - ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/(3 + s)]))/(1 + 
                Sqrt[(-1 + s)/(3 + s)])] - PolyLog[3, 
             1 - ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/(1 - 
                Sqrt[(-1 + s)/(3 + s)])]]))/((-1 + s)^4*(3 + s)) - 
      (6*Sqrt[(-1 + s)/(3 + s)]*(23 - 30*s - 24*s^2 - 2*s^3 + s^4)*
        ((Pi^2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]])/9 - 
         (8*ArcTanh[Sqrt[(-1 + s)/(3 + s)]]^3)/3 + 
         (24*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*
           Im[PolyLog[2, -(I/Sqrt[3])]])/5 - 
         (2*Pi*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*Log[3])/5 - 
         (2*Pi*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*Log[s])/3 - 
         2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[2]*Log[s] - 
         ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[s]*Log[(3 + s)/4] + 
         2*Log[s]*PolyLog[2, -Sqrt[(-1 + s)/(3 + s)]] - 
         2*Log[s]*PolyLog[2, Sqrt[(-1 + s)/(3 + s)]] - 
         Log[s]*PolyLog[2, (1 - Sqrt[(-1 + s)/(3 + s)])/2] + 
         Log[s]*PolyLog[2, (1 + Sqrt[(-1 + s)/(3 + s)])/2] + 
         4*Re[PolyLog[3, ((I + Sqrt[3])*Sqrt[(-1 + s)/(3 + s)])/
             (-I + Sqrt[3]*Sqrt[(-1 + s)/(3 + s)])]] - 
         4*Re[PolyLog[3, ((I + Sqrt[3])*Sqrt[(-1 + s)/(3 + s)])/
             (I + Sqrt[3]*Sqrt[(-1 + s)/(3 + s)])]] + 
         4*Re[PolyLog[3, -((-1)^(2/3)*(1 - (1 - Sqrt[(-1 + s)/(3 + s)])/
                (1 + Sqrt[(-1 + s)/(3 + s)])))]] + 
         2*Re[PolyLog[3, 1 - ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/(3 + s)]))/
              (1 + Sqrt[(-1 + s)/(3 + s)])]] - 
         4*Re[PolyLog[3, -((-1)^(2/3)*(1 - (1 + Sqrt[(-1 + s)/(3 + s)])/
                (1 - Sqrt[(-1 + s)/(3 + s)])))]] - 
         2*Re[PolyLog[3, 1 - ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/
              (1 - Sqrt[(-1 + s)/(3 + s)])]]))/((-1 + s)^4*(3 + s)) + 
      (10*(Pi^2*Log[s] + 3*Log[-1 + s]*Log[s]^2 - Log[s]^3 + 
         6*Log[s]*PolyLog[2, 1 - s] + 6*PolyLog[3, s^(-1)] - 6*Zeta[3]))/
       (3*(-1 + s)^2) - (6*(-9 - 4*s + s^2)*
        (-Re[PolyLog[3, -(((-1)^(1/3)*(-1 + Sqrt[(-1 + s)/(3 + s)]))/(1 + 
                Sqrt[(-1 + s)/(3 + s)]))] + PolyLog[3, 
             -(((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/(-1 + 
                Sqrt[(-1 + s)/(3 + s)]))]] + (2*Zeta[3])/3))/(-1 + s)^3, 0]
 
CS\[Gamma]r /: CS\[Gamma]r::usage = "\!\(\*\nStyleBox[\"CS\[Gamma]r\",\nFontW\
eight->\"Bold\"]\)\!\(\*\nStyleBox[\"[\",\nFontWeight->\"Bold\"]\)\!\(\*\nSty\
leBox[\"S\",\nFontWeight->\"Bold\"]\)\!\(\*\nStyleBox[\",\",\nFontWeight->\"B\
old\"]\)\!\(\*\nStyleBox[\"\[Omega]0\",\nFontWeight->\"Bold\"]\)\!\(\*\nStyle\
Box[\"]\",\nFontWeight->\"Bold\"]\): Total cross section of \
\!\(\*SuperscriptBox[\(e\), \
\(-\)]\)\[Gamma]\[LongRightArrow]\!\(\*SuperscriptBox[\(e\), \
\(-\)]\)\[Gamma]\[Gamma] in units \!\(\*SuperscriptBox[\(\[Alpha]\), \
\(3\)]\)/\!\(\*SubsuperscriptBox[\(m\), \(e\), \(2\)]\) as a function of \
s/\!\(\*SubsuperscriptBox[\(m\), \(e\), \(2\)]\) and IR cut-off \
\!\(\*SubscriptBox[\(\[Omega]\), \(0\)]\) in the rest frame of initial \
electron. \nCall format: CS\[Gamma]r[S,\[Omega]0], where \
S=s/\!\(\*SubsuperscriptBox[\(m\), \(e\), \(2\)]\) is the center-of-mass \
energy squared in units of electron mass \!\(\*SubscriptBox[\(m\), \(e\)]\), \
and \[Omega]0=\!\(\*SubscriptBox[\(\[Omega]\), \
\(0\)]\)/\!\(\*SubscriptBox[\(m\), \(e\)]\) is the IR cut-off in units of \
\!\(\*SubscriptBox[\(m\), \(e\)]\). Note that both S and \[Omega]0 should be \
numeric. Note also that the following applicability conditions are assumed to \
hold: \[Omega]0\[LessLess]1."
 
CS\[Gamma]cm[(s_)?NumericQ, (\[Omega]0_)?NumericQ] := 
    If[s > 1, -((-123 + 339*s - 2413*s^2 + 69*s^3)/(24*(-1 + s)^2*s^2)) + 
      ((-24 - 8*s - 225*s^2 - 965*s^3 - 179*s^4 + 25*s^5)*Log[s])/
       (4*(-1 + s)^3*s^2*(3 + s)) - ((1 - 3*s - 15*s^2 - 7*s^3 - 40*s^4 - 
         4*s^5 + 4*s^6)*Log[s]^2)/(2*(-1 + s)^4*s^2) - 
      ((6 + 35*s - 98*s^2 - 44*s^3 + 4*s^4 + s^5)*PolyLog[2, 1 - s])/
       ((-1 + s)^3*s*(3 + s)) + (2*(1 + 5*s)*Log[s]*PolyLog[2, 1 - s])/
       (-1 + s)^3 + (Sqrt[(-1 + s)/(3 + s)]*(-399 - 141*s + 54*s^2 + 26*s^3 + 
         9*s^4 + 3*s^5)*Re[PolyLog[2, ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/
                (3 + s)]))/(1 + Sqrt[(-1 + s)/(3 + s)])] - 
          PolyLog[2, ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/
            (1 - Sqrt[(-1 + s)/(3 + s)])]])/((-1 + s)^4*(3 + s)) - 
      (6*Sqrt[(-1 + s)/(3 + s)]*(7 - 30*s - 24*s^2 - 2*s^3 + s^4)*Log[s]*
        Re[PolyLog[2, ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/(3 + s)]))/
            (1 + Sqrt[(-1 + s)/(3 + s)])] - PolyLog[2, 
           ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/
            (1 - Sqrt[(-1 + s)/(3 + s)])]])/((-1 + s)^4*(3 + s)) + 
      Log[(2*\[Omega]0)/(-1 + s)]*((3 - 5*s + 45*s^2 + 5*s^3)/
         ((-1 + s)^2*s^2) + (2*(-3 + 5*s - 34*s^2 - 86*s^3 - 27*s^4 + s^5)*
          Log[s])/((-1 + s)^3*s^2*(3 + s)) + (2*(-1 - 6*s + s^2)*Log[s]^2)/
         (-1 + s)^3 - (12*Sqrt[(-1 + s)/(3 + s)]*(7 - 30*s - 24*s^2 - 2*s^3 + 
           s^4)*Re[PolyLog[2, ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/(3 + s)]))/
              (1 + Sqrt[(-1 + s)/(3 + s)])] - PolyLog[2, 
             ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/(1 - Sqrt[
                (-1 + s)/(3 + s)])]])/((-1 + s)^4*(3 + s))) - 
      (12*Sqrt[(-1 + s)/(3 + s)]*(7 + 4*s + s^2)*
        ((2*Pi^2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]])/9 + 
         2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]]^3 + 
         (16*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*
           Im[PolyLog[2, -(I/Sqrt[3])]])/5 + 
         (4*Pi*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*Log[2])/3 - 
         2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[2]^2 - 
         (4*Pi*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*Log[3])/15 + 
         ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[4]*Log[s] + 
         (2*Pi*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*Log[(3 + s)/4])/3 - 
         2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[2]*Log[(3 + s)/4] + 
         ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[s]*Log[(3 + s)/4] - 
         (ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[(3 + s)/4]^2)/2 + 
         Log[s]*PolyLog[2, (1 - Sqrt[(-1 + s)/(3 + s)])/2] - 
         Log[s]*PolyLog[2, (1 + Sqrt[(-1 + s)/(3 + s)])/2] + 
         2*PolyLog[3, (1 - Sqrt[(-1 + s)/(3 + s)])/2] - 
         2*PolyLog[3, (1 + Sqrt[(-1 + s)/(3 + s)])/2] + 
         4*Re[PolyLog[3, ((-1)^(1/3)*(1 - I*Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]))/
              2] - PolyLog[3, ((-1)^(1/3)*(1 + I*Sqrt[3]*Sqrt[(-1 + s)/
                   (3 + s)]))/2]] - 
         2*Re[PolyLog[3, 1 - ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/(3 + s)]))/(1 + 
                Sqrt[(-1 + s)/(3 + s)])] - PolyLog[3, 
             1 - ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/(1 - 
                Sqrt[(-1 + s)/(3 + s)])]]))/((-1 + s)^3*(3 + s)) - 
      (6*Sqrt[(-1 + s)/(3 + s)]*(41 - 78*s - 60*s^2 - 2*s^3 + 3*s^4)*
        ((Pi^2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]])/6 - 
         2*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]^2*
          ArcTanh[Sqrt[(-1 + s)/(3 + s)]] + 
         (2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]]^3)/3 - 
         (8*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*
           Im[PolyLog[2, -(I/Sqrt[3])]])/5 + 
         (7*Pi*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*Log[3])/15 - 
         (ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[3]^2)/2 + 
         (Pi*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*Log[s])/3 + 
         ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[3]*Log[s] + 
         (ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[s]^2)/2 - 
         Log[s]*Re[PolyLog[2, ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/(3 + s)]))/
              (1 + Sqrt[(-1 + s)/(3 + s)])] - PolyLog[2, 
             ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/(1 - Sqrt[
                (-1 + s)/(3 + s)])]] + 
         2*Re[PolyLog[3, ((-1)^(1/6) - (I*(1 - Sqrt[(-1 + s)/(3 + s)]))/
                (1 + Sqrt[(-1 + s)/(3 + s)]))/Sqrt[3]] - 
            PolyLog[3, ((1 + Sqrt[(-1 + s)/(3 + s)])*(-I + 
                ((-1)^(1/6)*(1 - Sqrt[(-1 + s)/(3 + s)]))/(1 + 
                  Sqrt[(-1 + s)/(3 + s)])))/(Sqrt[3]*(1 - Sqrt[(-1 + s)/
                  (3 + s)]))]] - 
         2*Re[PolyLog[3, 1 - ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/(3 + s)]))/(1 + 
                Sqrt[(-1 + s)/(3 + s)])] - PolyLog[3, 
             1 - ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/(1 - 
                Sqrt[(-1 + s)/(3 + s)])]]))/((-1 + s)^4*(3 + s)) - 
      (6*Sqrt[(-1 + s)/(3 + s)]*(23 - 30*s - 24*s^2 - 2*s^3 + s^4)*
        ((Pi^2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]])/9 - 
         (8*ArcTanh[Sqrt[(-1 + s)/(3 + s)]]^3)/3 + 
         (24*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*
           Im[PolyLog[2, -(I/Sqrt[3])]])/5 - 
         (2*Pi*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*Log[3])/5 - 
         (2*Pi*ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*Log[s])/3 - 
         2*ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[2]*Log[s] - 
         ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*Log[s]*Log[(3 + s)/4] + 
         2*Log[s]*PolyLog[2, -Sqrt[(-1 + s)/(3 + s)]] - 
         2*Log[s]*PolyLog[2, Sqrt[(-1 + s)/(3 + s)]] - 
         Log[s]*PolyLog[2, (1 - Sqrt[(-1 + s)/(3 + s)])/2] + 
         Log[s]*PolyLog[2, (1 + Sqrt[(-1 + s)/(3 + s)])/2] + 
         4*Re[PolyLog[3, ((I + Sqrt[3])*Sqrt[(-1 + s)/(3 + s)])/
             (-I + Sqrt[3]*Sqrt[(-1 + s)/(3 + s)])]] - 
         4*Re[PolyLog[3, ((I + Sqrt[3])*Sqrt[(-1 + s)/(3 + s)])/
             (I + Sqrt[3]*Sqrt[(-1 + s)/(3 + s)])]] + 
         4*Re[PolyLog[3, -((-1)^(2/3)*(1 - (1 - Sqrt[(-1 + s)/(3 + s)])/
                (1 + Sqrt[(-1 + s)/(3 + s)])))]] + 
         2*Re[PolyLog[3, 1 - ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/(3 + s)]))/
              (1 + Sqrt[(-1 + s)/(3 + s)])]] - 
         4*Re[PolyLog[3, -((-1)^(2/3)*(1 - (1 + Sqrt[(-1 + s)/(3 + s)])/
                (1 - Sqrt[(-1 + s)/(3 + s)])))]] - 
         2*Re[PolyLog[3, 1 - ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/
              (1 - Sqrt[(-1 + s)/(3 + s)])]]))/((-1 + s)^4*(3 + s)) + 
      (10*(Pi^2*Log[s] + 3*Log[-1 + s]*Log[s]^2 - Log[s]^3 + 
         6*Log[s]*PolyLog[2, 1 - s] + 6*PolyLog[3, s^(-1)] - 6*Zeta[3]))/
       (3*(-1 + s)^2) - (6*(-9 - 4*s + s^2)*
        (-Re[PolyLog[3, -(((-1)^(1/3)*(-1 + Sqrt[(-1 + s)/(3 + s)]))/(1 + 
                Sqrt[(-1 + s)/(3 + s)]))] + PolyLog[3, 
             -(((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/(-1 + 
                Sqrt[(-1 + s)/(3 + s)]))]] + (2*Zeta[3])/3))/(-1 + s)^3, 0]
 
CS\[Gamma]cm /: CS\[Gamma]cm::usage = "\!\(\*\nStyleBox[\"CS\[Gamma]cm\",\nFo\
ntWeight->\"Bold\"]\)\!\(\*\nStyleBox[\"[\",\nFontWeight->\"Bold\"]\)\!\(\*\n\
StyleBox[\"S\",\nFontWeight->\"Bold\"]\)\!\(\*\nStyleBox[\",\",\nFontWeight->\
\"Bold\"]\)\!\(\*\nStyleBox[\"\[Omega]0\",\nFontWeight->\"Bold\"]\)\!\(\*\nSt\
yleBox[\"]\",\nFontWeight->\"Bold\"]\):Total cross section of \
\!\(\*SuperscriptBox[\(e\), \
\(-\)]\)\[Gamma]\[LongRightArrow]\!\(\*SuperscriptBox[\(e\), \
\(-\)]\)\[Gamma]\[Gamma] in units \!\(\*SuperscriptBox[\(\[Alpha]\), \
\(3\)]\)/\!\(\*SubsuperscriptBox[\(m\), \(e\), \(2\)]\) as a function of \
s/\!\(\*SubsuperscriptBox[\(m\), \(e\), \(2\)]\) and IR cut-off \
\!\(\*SubscriptBox[\(\[Omega]\), \(0\)]\) in center-of-mass frame. \nCall \
format: CS\[Gamma]cm[S,\[Omega]0], where S=s/\!\(\*SubsuperscriptBox[\(m\), \
\(e\), \(2\)]\) is the center-of-mass energy squared in units of electron \
mass \!\(\*SubscriptBox[\(m\), \(e\)]\), and \
\[Omega]0=\!\(\*SubscriptBox[\(\[Omega]\), \(0\)]\)/\!\(\*SubscriptBox[\(m\), \
\(e\)]\) is the IR cut-off in units of \!\(\*SubscriptBox[\(m\), \(e\)]\). \
Note that both S and \[Omega]0 should be numeric. Note also that the \
following applicability conditions are assumed to hold: \
\[Omega]0\[LessLess]S-1."

\[Gamma]\[Gamma][(s_)?NumericQ] := 
    ((6 - 30*s + 289*s^2 - 175*s^3 - 94*s^4 + 10*s^5 - 9*s^6 + 3*s^7 + 
        12*s^2*(-47 + 30*s - 4*s^2 + s^3)*Log[s])*PolyLog[2, 1 - s])/
      (6*(-1 + s)^3*s^2) - (96*(1 + s)*Sqrt[(-1 + s)/(3 + s)]*Log[s]*
       PolyLog[2, -Sqrt[(-1 + s)/(3 + s)]])/(-1 + s)^3 + 
     (96*(1 + s)*Sqrt[(-1 + s)/(3 + s)]*Log[s]*
       PolyLog[2, Sqrt[(-1 + s)/(3 + s)]])/(-1 + s)^3 + 
     (6*Sqrt[(-1 + s)/(3 + s)]*(13 + 25*s + 3*s^2 - s^3)*Log[s]*
       PolyLog[2, (1 - Sqrt[(-1 + s)/(3 + s)])/2])/(-1 + s)^3 + 
     (6*Sqrt[(-1 + s)/(3 + s)]*(-13 - 25*s - 3*s^2 + s^3)*Log[s]*
       PolyLog[2, (1 + Sqrt[(-1 + s)/(3 + s)])/2])/(-1 + s)^3 - 
     (4*(23 - 12*s + s^2)*PolyLog[3, s^(-1)])/(-1 + s)^3 + 
     (12*Sqrt[(-1 + s)/(3 + s)]*(5 + 17*s + 3*s^2 - s^3)*
       PolyLog[3, (1 - Sqrt[(-1 + s)/(3 + s)])/2])/(-1 + s)^3 + 
     (12*Sqrt[(-1 + s)/(3 + s)]*(-5 - 17*s - 3*s^2 + s^3)*
       PolyLog[3, (1 + Sqrt[(-1 + s)/(3 + s)])/2])/(-1 + s)^3 + 
     (Sqrt[(-1 + s)/(3 + s)]*(-219 - 153*s - 32*s^2 + 20*s^3 + 3*s^4 - 
        3*s^5 + 24*(7 - 5*s - 3*s^2 + s^3)*Log[s])*
       Re[PolyLog[2, ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/(3 + s)]))/
           (1 + Sqrt[(-1 + s)/(3 + s)])] - PolyLog[2, 
          ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/
           (1 - Sqrt[(-1 + s)/(3 + s)])]])/(2*(-1 + s)^3) + 
     (12*(1 + s)^2*Re[PolyLog[3, -(((-1)^(1/3)*(-1 + Sqrt[(-1 + s)/(3 + s)]))/
            (1 + Sqrt[(-1 + s)/(3 + s)]))] + PolyLog[3, 
          -(((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/
            (-1 + Sqrt[(-1 + s)/(3 + s)]))]])/(-1 + s)^3 - 
     (24*Sqrt[(-1 + s)/(3 + s)]*(-5 - 17*s - 3*s^2 + s^3)*
       Re[PolyLog[3, ((-1)^(1/3)*(1 - I*Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]))/2] - 
         PolyLog[3, ((-1)^(1/3)*(1 + I*Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]))/2]])/
      (-1 + s)^3 - (192*(1 + s)*Sqrt[(-1 + s)/(3 + s)]*
       Re[PolyLog[3, ((I + Sqrt[3])*Sqrt[(-1 + s)/(3 + s)])/
          (-I + Sqrt[3]*Sqrt[(-1 + s)/(3 + s)])]])/(-1 + s)^3 + 
     (192*(1 + s)*Sqrt[(-1 + s)/(3 + s)]*
       Re[PolyLog[3, ((I + Sqrt[3])*Sqrt[(-1 + s)/(3 + s)])/
          (I + Sqrt[3]*Sqrt[(-1 + s)/(3 + s)])]])/(-1 + s)^3 - 
     (192*(1 + s)*Sqrt[(-1 + s)/(3 + s)]*
       Re[PolyLog[3, -((-1)^(2/3)*(1 - (1 - Sqrt[(-1 + s)/(3 + s)])/
             (1 + Sqrt[(-1 + s)/(3 + s)])))]])/(-1 + s)^3 - 
     (24*Sqrt[(-1 + s)/(3 + s)]*(-7 - 2*s + s^2)*
       Re[PolyLog[3, ((-1)^(1/6) - (I*(1 - Sqrt[(-1 + s)/(3 + s)]))/
             (1 + Sqrt[(-1 + s)/(3 + s)]))/Sqrt[3]] - 
         PolyLog[3, ((1 + Sqrt[(-1 + s)/(3 + s)])*
            (-I + ((-1)^(1/6)*(1 - Sqrt[(-1 + s)/(3 + s)]))/
              (1 + Sqrt[(-1 + s)/(3 + s)])))/(Sqrt[3]*
            (1 - Sqrt[(-1 + s)/(3 + s)]))]])/(-1 + s)^2 - 
     (96*(1 + s)*Sqrt[(-1 + s)/(3 + s)]*
       Re[PolyLog[3, 1 - ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/(3 + s)]))/
           (1 + Sqrt[(-1 + s)/(3 + s)])]])/(-1 + s)^3 + 
     (192*(1 + s)*Sqrt[(-1 + s)/(3 + s)]*
       Re[PolyLog[3, -((-1)^(2/3)*(1 - (1 + Sqrt[(-1 + s)/(3 + s)])/
             (1 - Sqrt[(-1 + s)/(3 + s)])))]])/(-1 + s)^3 + 
     (36*Sqrt[(-1 + s)/(3 + s)]*(3 - 9*s - 3*s^2 + s^3)*
       Re[PolyLog[3, 1 - ((-1)^(1/3)*(1 - Sqrt[(-1 + s)/(3 + s)]))/
            (1 + Sqrt[(-1 + s)/(3 + s)])] - PolyLog[3, 
          1 - ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/
            (1 - Sqrt[(-1 + s)/(3 + s)])]])/(-1 + s)^3 + 
     (96*(1 + s)*Sqrt[(-1 + s)/(3 + s)]*
       Re[PolyLog[3, 1 - ((-1)^(1/3)*(1 + Sqrt[(-1 + s)/(3 + s)]))/
           (1 - Sqrt[(-1 + s)/(3 + s)])]])/(-1 + s)^3 - 
     (-39 + 360*s - 7931*s^2 + 20636*s^3 - 18333*s^4 + 4808*s^5 + 607*s^6 - 
       108*s^7 + 432*s^2*Sqrt[(-1 + s)/(3 + s)]*(33 + 60*s - 78*s^2 - 
         20*s^3 + 5*s^4)*ArcTanh[Sqrt[(-1 + s)/(3 + s)]]^3 + 72*Log[s] - 
       468*s*Log[s] + 2010*s^2*Log[s] - 1656*Pi^2*s^2*Log[s] - 
       6168*s^3*Log[s] + 2520*Pi^2*s^3*Log[s] + 7848*s^4*Log[s] - 
       936*Pi^2*s^4*Log[s] - 3960*s^5*Log[s] + 72*Pi^2*s^5*Log[s] + 
       774*s^6*Log[s] - 108*s^7*Log[s] - 288*s^2*Log[s]^2 + 
       4392*s^3*Log[s]^2 - 2664*s^4*Log[s]^2 - 648*s^5*Log[s]^2 - 
       540*s^6*Log[s]^2 + 432*s^7*Log[s]^2 - 108*s^8*Log[s]^2 - 
       4968*s^2*Log[-1 + s]*Log[s]^2 + 7560*s^3*Log[-1 + s]*Log[s]^2 - 
       2808*s^4*Log[-1 + s]*Log[s]^2 + 216*s^5*Log[-1 + s]*Log[s]^2 + 
       1656*s^2*Log[s]^3 - 2520*s^3*Log[s]^3 + 936*s^4*Log[s]^3 - 
       72*s^5*Log[s]^3 + 432*Pi*s^2*((-1 + s)/(3 + s))^(3/2)*(3 + s)*
        ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]*(s^3*Log[3] - s^2*Log[27] - 
         s*Log[243] + Log[2187] + (-1 - 13*s - 3*s^2 + s^3)*Log[s] + 
         (-5 - 17*s - 3*s^2 + s^3)*Log[3 + s]) + 
       36*s^2*((-1 + s)/(3 + s))^(3/2)*(3 + s)*
        ArcTanh[Sqrt[(-1 + s)/(3 + s)]]*(38*Pi^2 - 82*Pi^2*s - 30*Pi^2*s^2 + 
         10*Pi^2*s^3 - 72*(7 - 5*s - 3*s^2 + s^3)*
          ArcTan[Sqrt[3]*Sqrt[(-1 + s)/(3 + s)]]^2 + 180*Log[2]^2 + 
         612*s*Log[2]^2 + 108*s^2*Log[2]^2 - 36*s^3*Log[2]^2 - 126*Log[3]^2 + 
         90*s*Log[3]^2 + 54*s^2*Log[3]^2 - 18*s^3*Log[3]^2 + 
         18*(7 - 5*s - 3*s^2 + s^3)*Log[s]^2 + 180*Log[2]*Log[(3 + s)/4] + 
         612*s*Log[2]*Log[(3 + s)/4] + 108*s^2*Log[2]*Log[(3 + s)/4] - 
         36*s^3*Log[2]*Log[(3 + s)/4] + 45*Log[(3 + s)/4]^2 + 
         153*s*Log[(3 + s)/4]^2 + 27*s^2*Log[(3 + s)/4]^2 - 
         9*s^3*Log[(3 + s)/4]^2 + 18*Log[s]*(s^3*Log[9] - s^2*Log[729] - 
           s*Log[59049] + Log[4782969] + (-13 - 25*s - 3*s^2 + s^3)*
            Log[3 + s])) + 9072*s^2*Zeta[3] - 15984*s^3*Zeta[3] + 
       6480*s^4*Zeta[3] + 432*s^5*Zeta[3])/(108*(-1 + s)^4*s^2)
 
\[Gamma]\[Gamma] /: \[Gamma]\[Gamma]::usage = "\!\(\*\nStyleBox[\"\[Gamma]\
\[Gamma]\",\nFontWeight->\"Bold\"]\): Weighted cross section \
\[LeftAngleBracket]\!\(\*SubsuperscriptBox[\(\[Mu]\), \(2  \[Gamma]\), \
\(2\)]\)\[RightAngleBracket] divided by \!\(\*SuperscriptBox[\(\[Alpha]\), \
\(3\)]\) as function of s/\!\(\*SubsuperscriptBox[\(m\), \(e\), \
\(2\)]\).\nCall format: \[Gamma]\[Gamma][S] where \
S=s/\!\(\*SubsuperscriptBox[\(m\), \(e\), \(2\)]\) is the center-of-mass \
energy squared in units of electron mass \!\(\*SubscriptBox[\(m\), \(e\)]\). \
Note that S should be numeric."
 
CSe[(S_)?NumericQ] := If[S > 9, 
     (-(((3 + Sqrt[S])*(27 + 729*S + 29949*S^2 - 11289*S^3 + 872*S^4)*
          EllipticE[((-3 + Sqrt[S])*(1 + Sqrt[S])^3)/(-3 + 8*Sqrt[S] - 6*S + 
             S^2)])/(108*(1 + Sqrt[S])^3*Sqrt[(-1 + Sqrt[S])^3*(3 + Sqrt[S])]*
          S^2)) + (2*(3 + Sqrt[S])*(9 - 81*Sqrt[S] + 270*S - 1128*S^(3/2) + 
          10359*S^2 - 8697*S^(5/2) - 864*S^3 + 2714*S^(7/2) - 614*S^4 - 
          168*S^(9/2) + 56*S^5)*EllipticK[((-3 + Sqrt[S])*(1 + Sqrt[S])^3)/
           (-3 + 8*Sqrt[S] - 6*S + S^2)])/(27*(-1 + Sqrt[S])^3*
         (1 + Sqrt[S])^3*Sqrt[(-1 + Sqrt[S])^3*(3 + Sqrt[S])]*S^(3/2))) + 
      NIntegrate[EllipticK[((-3 + Sqrt[s])*(1 + Sqrt[s])^3)/
          (-3 + 8*Sqrt[s] - 6*s + s^2)]*
        ((4*((-12*(-7 - 146*S + 116*S^2 - 30*S^3 + 3*S^4))/
             (Sqrt[((-1 + s)*(-5 + S))/(-5 + s)]*(-1 + S)^(7/2)) + 
            (5*(-9 + s)*(-7 - 146*S + 116*S^2 - 30*S^3 + 3*S^4))/
             (Sqrt[(-5 + s)*(-1 + s)*(-5 + S)]*(-1 + S)^(7/2)) - 
            ((-9 + s)*(-9 + 33*S - 159*S^2 - 94*S^3 - 59*S^4 - 3*S^5 + 3*
                S^6))/((-1 + s)*(-1 + S)^3*S^2*(3 + S)) + 
            (27 - 45*S + 1161*S^2 + 507*S^3 - 228*S^4 - 38*S^5 + 24*S^6)/
             ((-1 + S)^3*S^2*(3 + S))))/(9*Sqrt[-3 + 8*Sqrt[s] - 6*s + 
             s^2]) + (8*((4*(-9 + s)*(7 - 4*S + S^2))/((-1 + s)*Sqrt[-5 + S]*
              (-1 + S)^(7/2)) + (12*Sqrt[(-5 + s)/(-1 + s)]*(-5 - 6*S + 3*
                S^2))/(-1 + S)^3 - (5*(-9 + s)*(-5 - 6*S + 3*S^2))/
             (Sqrt[5 - 6*s + s^2]*(-1 + S)^3) + 
            (6*(-23 + 15*S - 9*S^2 + S^3))/(Sqrt[-5 + S]*(-1 + S)^(7/2)))*
           Log[(Sqrt[-5 + S] + Sqrt[-1 + S])/(Sqrt[-5 + s] + Sqrt[-1 + s])])/
          (3*Sqrt[-3 + 8*Sqrt[s] - 6*s + s^2]) - 
         (8*(-15 + 7*s)*(19 - 9*S - 3*S^2 + S^3)*Log[(-5 + S)/(-5 + s)])/
          (3*Sqrt[(-1 + Sqrt[s])^3*(3 + Sqrt[s])*(-5 + s)*(-1 + s)*(-5 + S)]*
           (-1 + S)^(7/2)) - (4*(15*Sqrt[-5 + S] + 
            68*Sqrt[(5 - 6*s + s^2)*(-1 + S)] - 
            184*Sqrt[(5 - 6*s + s^2)*(-1 + S)]*S + (-15*Sqrt[-5 + S] + 
              36*Sqrt[(5 - 6*s + s^2)*(-1 + S)])*S^2 + 7*s*Sqrt[-5 + S]*
             (-1 + S^2))*Log[(-1 + S)/(-1 + s)])/
          (3*Sqrt[(-1 + Sqrt[s])^3*(3 + Sqrt[s])*(-5 + s)*(-1 + s)]*
           (-1 + S)^(7/2)) - (8*(21 + 69*S - 15*S^2 + s*(-5 - 29*S + 7*S^2))*
           Log[S/s])/(3*(-1 + s)*Sqrt[-3 + 8*Sqrt[s] - 6*s + s^2]*
           (-1 + S)^3) + (32*(-15 + 7*s)*(16 - 27*S - 21*S^2 - S^3 + S^4)*
           Log[(Sqrt[-1 + S] + Sqrt[3 + S])/(Sqrt[-1 + s] + Sqrt[3 + s])])/
          (3*(-1 + s)*Sqrt[-3 + 8*Sqrt[s] - 6*s + s^2]*(-1 + S)^(7/2)*
           (3 + S)^(3/2))), {s, 9, S}], 0]
 
CSe /: CSe::usage = "\!\(\*\nStyleBox[\"CSe\",\nFontWeight->\"Bold\"]\)\!\(\*\
\nStyleBox[\"[\",\nFontWeight->\"Bold\"]\)\!\(\*\nStyleBox[\"S\",\nFontWeight\
->\"Bold\"]\)\!\(\*\nStyleBox[\"]\",\nFontWeight->\"Bold\"]\): Total cross \
section of \!\(\*SuperscriptBox[\(e\), \
\(-\)]\)\[Gamma]\[LongRightArrow]\!\(\*SuperscriptBox[\(e\), \
\(-\)]\)\!\(\*SuperscriptBox[\(e\), \(-\)]\)\!\(\*SuperscriptBox[\(e\), \
\(+\)]\) in units \!\(\*SuperscriptBox[\(\[Alpha]\), \
\(3\)]\)/\!\(\*SubsuperscriptBox[\(m\), \(e\), \(2\)]\) as a function of \
s/\!\(\*SubsuperscriptBox[\(m\), \(e\), \(2\)]\).\nCall format: CSe[S], where \
S=s/\!\(\*SubsuperscriptBox[\(m\), \(e\), \(2\)]\) is the center-of-mass \
energy squared in units of electron mass \!\(\*SubscriptBox[\(m\), \(e\)]\). \
Note that S should be numeric."

ee[(S_)?NumericQ] := 
    S*(-((3 + Sqrt[S])*(-189 + 2295*S + 34281*S^2 + 32493*S^3 - 14832*S^4 + 
           544*S^5)*EllipticE[((-3 + Sqrt[S])*(1 + Sqrt[S])^3)/
            (-3 + 8*Sqrt[S] - 6*S + S^2)])/(108*(1 + Sqrt[S])^3*
         Sqrt[(-1 + Sqrt[S])^3*(3 + Sqrt[S])]*S^3) + 
       ((3 + Sqrt[S])*(-126 - 270*Sqrt[S] + 1620*S - 1485*S^(3/2) + 
          23349*S^2 - 20361*S^(5/2) + 28449*S^3 - 20475*S^(7/2) - 3063*S^4 + 
          6683*S^(9/2) - 1865*S^5 - 60*S^(11/2) + 20*S^6)*
         EllipticK[((-3 + Sqrt[S])*(1 + Sqrt[S])^3)/(-3 + 8*Sqrt[S] - 6*S + 
            S^2)])/(27*(-1 + Sqrt[S])^3*(1 + Sqrt[S])^3*
         Sqrt[(-1 + Sqrt[S])^3*(3 + Sqrt[S])]*S^(5/2))) + 
     NIntegrate[S*EllipticK[((-3 + Sqrt[s])*(1 + Sqrt[s])^3)/
         (-3 + 8*Sqrt[s] - 6*s + s^2)]*
       ((2*((12*S^2*(383 + 628*S - 577*S^2 + 18*S^3 + 87*S^4 - 30*S^5 + 
              3*S^6))/(Sqrt[((-1 + s)*(-5 + S))/(-5 + s)]*(-1 + S)^(7/2)) - 
           (5*(-9 + s)*S^2*(383 + 628*S - 577*S^2 + 18*S^3 + 87*S^4 - 
              30*S^5 + 3*S^6))/(Sqrt[(-5 + s)*(-1 + s)*(-5 + S)]*
             (-1 + S)^(7/2)) + ((-9 + s)*(18 - 54*S + 335*S^2 + 63*S^3 + 
              212*S^4 + 20*S^5 - 21*S^6 + 3*S^7))/((-1 + s)*(-1 + S)^3) - 
           (2*(18 - 81*S + 1533*S^2 + 108*S^3 - 2706*S^4 + 973*S^5 + 
              111*S^6 - 96*S^7 + 12*S^8))/(-1 + S)^4))/
         (9*Sqrt[-3 + 8*Sqrt[s] - 6*s + s^2]*S^3) + 
        (16*((-12*Sqrt[(-5 + s)/(-1 + s)]*(-5 + S)*(-8 - S + S^2))/
            (-1 + S)^3 + (5*(-9 + s)*(-5 + S)*(-8 - S + S^2))/
            (Sqrt[5 - 6*s + s^2]*(-1 + S)^3) - 
           (12*(22 - 11*S + 9*S^2 - 5*S^3 + S^4))/(Sqrt[-5 + S]*
             (-1 + S)^(7/2)) + ((-9 + s)*(61 - 36*S + 10*S^2 - 4*S^3 + S^4))/
            ((-1 + s)*Sqrt[-5 + S]*(-1 + S)^(7/2)))*
          Log[(Sqrt[-5 + S] + Sqrt[-1 + S])/(Sqrt[-5 + s] + Sqrt[-1 + s])])/
         (3*Sqrt[-3 + 8*Sqrt[s] - 6*s + s^2]*S) + 
        (8*(-15 + 7*s)*(19 - 9*S - 3*S^2 + S^3)*Log[(-5 + S)/(-5 + s)])/
         (3*Sqrt[((-1 + Sqrt[s])^3*(3 + Sqrt[s])*(-5 + s)*(-1 + s))/(-5 + S)]*
          (-1 + S)^(7/2)*S) + (8*(255 - 15*S^4 + 
           56*Sqrt[(5 - 6*s + s^2)*(5 - 6*S + S^2)] + 
           7*s*(-17 + 14*S + 8*S^2 - 6*S^3 + S^4) + 
           S^3*(90 - 12*Sqrt[(5 - 6*s + s^2)*(5 - 6*S + S^2)]) + 
           8*S^2*(-15 + 7*Sqrt[(5 - 6*s + s^2)*(5 - 6*S + S^2)]) + 
           2*S*(-105 + 94*Sqrt[(5 - 6*s + s^2)*(5 - 6*S + S^2)]))*
          Log[(-1 + S)/(-1 + s)])/(3*Sqrt[(-1 + Sqrt[s])^3*(3 + Sqrt[s])*
            (-5 + s)*(-1 + s)*(-5 + S)]*(-1 + S)^(7/2)*S) - 
        (8*(-3*(-38 - 60*S + S^2 + 5*S^3) + s*(-50 - 76*S + 3*S^2 + 7*S^3))*
          Log[S/s])/(3*(-1 + s)*Sqrt[-3 + 8*Sqrt[s] - 6*s + s^2]*(-1 + S)^3*
          S) + (32*(-15 + 7*s)*(20 - 27*S - 25*S^2 - S^3 + S^4)*
          Log[(Sqrt[-1 + S] + Sqrt[3 + S])/(Sqrt[-1 + s] + Sqrt[3 + s])])/
         (3*(-1 + s)*(-1 + S)^(7/2)*S*Sqrt[(-1 + Sqrt[s])^3*(3 + Sqrt[s])*
            (3 + S)])), {s, 9, S}]
 
ee /: ee::usage = "ee: Weighted cross section \
\[LeftAngleBracket]\!\(\*SubsuperscriptBox[\(\[Mu]\), \(2 \
\*SuperscriptBox[\(e\), \(-\)]\), \(2\)]\)\[RightAngleBracket] divided by \
\!\(\*SuperscriptBox[\(\[Alpha]\), \(3\)]\) as function of \
s/\!\(\*SubsuperscriptBox[\(m\), \(e\), \(2\)]\).\nCall format: ee[S] where \
S=s/\!\(\*SubsuperscriptBox[\(m\), \(e\), \(2\)]\) is the center-of-mass \
energy squared in units of electron mass \!\(\*SubscriptBox[\(m\), \(e\)]\). \
Note that S should be numeric."


Print["The following functions have been defined: CS\[Mu], CS\[Pi], CS\[Gamma]r, CS\[Gamma]cm, CSe, \[Mu]\[Mu], \[Gamma]\[Gamma], ee.\nFor further information use ?func, where func is one of the above names. E.g., ?CS\[Mu]"];
Information["Global`CS*" | "Global`\[Mu]\[Mu]" | "Global`\[Gamma]\[Gamma]" | "Global`ee", LongForm -> False]

